Adaptive threshold-based decision for efficient hybrid deflection and retransmission scheme in OBS networks

Burst contention is a well-known challenging problem in Optical Burst Switching (OBS) networks. Deflection routing is used to resolve contention. Burst retransmission is used to reduce the Burst Loss Ratio (BLR) by retransmitting dropped bursts. Previous works show that combining deflection and retransmission outperforms both pure deflection and pure retransmission approaches. This paper proposes a new Adaptive Hybrid Deflection and Retransmission (AHDR) approach that dynamically combines deflection and retransmission approaches based on network conditions such as BLR and link utilization. Network Simulator 2 (ns-2) is used to simulate the proposed approach on different network topologies. Simulation results show that the proposed approach outperforms static approaches in terms of BLR by using an adaptive decision threshold.

==> comp.sh <==
#!/bin/sh
latex --output-format=pdf ONDM.tex
bibtex ONDM
latex --output-format=pdf ONDM.tex


==> th/linearity.py <==
from pylab import *

ficResultsL1 = "linearity"

legende = ('Threshold correlation', 'f(x) = 0.39x + 0.06, $R^2$ = 0.91')
titreX = "BLR"
titreY = "Best decision threshold"

L1 = load(ficResultsL1)

x1 = L1[:,0]
y1 = L1[:,1]


plot(x1, y1, marker='o', linewidth=0.0)

#text(50, 50,"-1", {'color' : 'k', 'fontsize' : 20})

x = arange(0.0, 0.5, 0.01)
regLine = 0.39 * x + 0.06
plot(x, regLine, linewidth=1.0)

legend(legende, 'upper left', shadow=True)

xlabel(titreX)
ylabel(titreY)

title('')
grid(False)

axis([0, 0.5, 0, 0.30])


savefig('linearity.png')

